Exact Spectral Analysis of Single-h and Multi-h CPM Signals through PAM decomposition and Matrix Series Evaluation

In this paper we address the problem of closed-form spectral evaluation of CPM. We show that the multi-h CPM signal can be conveniently generated by a PTI SM. The output is governed by a Markov chain with the unusual peculiarity of being cyclostationary and reducible; this holds also in the single-h context. Judicious reinterpretation of the result leads to a formalization through a stationary and irreducible Markov chain, whose spectral evaluation is known in closed-form from the literature. Two are the major outcomes of this paper. First, unlike the literature, we obtain a PSD in true closed-form. Second, we give novel insights into the CPM format.

==> SP/EX2.m <==

figure

subplot('Position',[0.1 0.51 0.37 0.33]) %a
set(gca,'FontSize',12); 
filename = '../mat06sp/test3/prova2';
load(filename);
hold on
griglia(0:4,-50:10:20,12,0,1);
plot(fd,10*log10(R),'k')
hold off

subplot('Position',[0.54 0.51 0.37 0.33])%b
set(gca,'FontSize',12); 
filename = '../mat06sp/test3/prova3';
load(filename);
hold on
griglia(0:4,-50:10:20,12,0,0);
plot(fd,10*log10(R),'k')
hold off

subplot('Position',[0.1 0.15 0.37 0.33])%c
set(gca,'FontSize',12); 
filename = '../mat06sp/test3/prova6';
load(filename);
hold on
griglia(0:4,-50:10:20,12,1,1);
plot(fd,10*log10(R),'k')
hold off

subplot('Position',[0.54 0.15 0.37 0.33])%d
set(gca,'FontSize',12); 
filename = '../mat06sp/test3/prova7';
load(filename);
hold on
griglia(0:4,-50:10:20,12,1,0);
plot(fd,10*log10(R),'k')
hold off

set(gcf, 'PaperPosition', [0 0 6 12]);
print -depsc EX2.eps
 !gv EX2.eps&


==> SP/EX4.m <==

figure

subplot('Position',[0.1 0.15 0.37 0.33])%c
set(gca,'FontSize',12); 
filename = '../mat06sp/test3/prova1';
load(filename);
hold on
griglia(0:4,-70:10:10,12,1,1);
plot(fd,10*log10(R),'k')
hold off

subplot('Position',[0.54 0.15 0.37 0.33])%d
set(gca,'FontSize',12); 
filename = '../mat06sp/test3/prova5';
load(filename);
hold on
griglia(0:4,-70:10:10,12,1,0);
plot(fd,10*log10(R),'k')
hold off

set(gcf, 'PaperPosition', [0 0 6 12]);
print -depsc EX4.eps
 !gv EX4.eps&


==> SP/EX6.m <==

figure

subplot('Position',[0.1 0.15 0.25 0.33])%c
set(gca,'FontSize',12); 
filename = '../mat06sp/test3/prova11';
load(filename);
hold on
griglia(0:4,-90:10:20,12,1,1);
plot(fd(1:u-1),10*log10(R(1:u-1)),'k')
hold off

subplot('Position',[0.40 0.15 0.25 0.33])%d
set(gca,'FontSize',12); 
filename = '../mat06sp/test3/prova9';
load(filename);
hold on
griglia(0:4,-90:10:20,12,1,0);
plot(fd(1:u-1),10*log10(R(1:u-1)),'k')
hold off

subplot('Position',[0.70 0.15 0.25 0.33])%d
set(gca,'FontSize',12); 
filename = '../mat06sp/test3/prova10';
load(filename);
hold on
griglia(0:4,-90:10:20,12,1,0);
plot(fd(1:u-1),10*log10(R(1:u-1)),'k')
hold off

set(gcf, 'PaperPosition', [0 0 9 12]);
print -depsc EX6.eps
 !gv EX6.eps&


==> SP/griglia.m <==
function y = griglia(t,s,siz,ix,iy)

axis([min(t) max(t) min(s) max(s)]);

set(gca,'XTick',t);
set(gca,'XTickLabel','');

[a,b]= meshgrid(s,10*log10(1:9));
s1 = reshape(a+b,1,prod(size(a)));
set(gca,'YTick',s1);
set(gca,'YTickLabel','');

% trucco per avere la grid in grigio
x=get(gca,'xtick');
line([x;x],repmat(ylim',1,length(x)),'color',[0.5 0.5 0.5],'LineWidth',0.2);
y=get(gca,'ytick');
line(repmat(xlim',1,length(y)),[y;y],'color',[0.5 0.5 0.5],'LineWidth',0.2);

col = 'k';
if(iy)
px = t(1)-(t(end)-t(1))/80;
for i=1:length(s)
 if (s(i)~=0)
%    text(px,s(i),['10^{' num2str(s(i)) '}'],'Interpreter','TeX','FontSize',siz,'HorizontalAlignment','right','color',col);
    text(px,s(i),['{' num2str(s(i)) '}'],'Interpreter','TeX','FontSize',siz,'HorizontalAlignment','right','color',col);
  else
    text(px,0,'1','Interpreter','TeX','FontSize',siz,'HorizontalAlignment','right','color',col);
  end  
end
end

col='k'; 
if(ix)
px = t(1)-(t(end)-t(1))/20;
py = mean(s(end-1:end));
%text(px,py,'P_{\rm bit}','Interpreter','TeX','FontSize',12,'HorizontalAlignment','right');

py = s(1)-(s(end)-s(1))/40;
for i=1:length(t)
  text(t(i),py,num2str(t(i)),'Interpreter','TeX','FontSize',siz,'HorizontalAlignment','center','color',col);
end
end

px = mean(t(end-2:end));
py = s(1)-(s(end)-s(1))/20;
%text(px,py,'E_b/N_0','Interpreter','TeX','FontSize',12,'HorizontalAlignment','center','VerticalAlignment','top');


y=1;

